Encodable: Configurable Grammar for Visualization Components

There are so many libraries of visualization components nowadays with their APIs often different from one another. Could these components be more similar, both in terms of the APIs and common functionalities? For someone who is developing a new visualization component, how should the API look like? This work drew inspiration from visualization grammar, decoupled the grammar from its rendering engine and adapted it into a configurable grammar for individual components called Encodable. Encodable helps component authors define grammar for their components, and parse encoding specifications from users into utility functions for the implementation. This paper explains the grammar design and demonstrates how to build components with it.

==> jsx-lexer.py <==
import re

from pygments.lexer import bygroups, include, default
from pygments.lexers.javascript import JavascriptLexer
from pygments.token import Name, Operator, Punctuation, String, Text


# Use same tokens as `JavascriptLexer`, but with tags and attributes support
TOKENS = JavascriptLexer.tokens
TOKENS.update(
    {
        "jsx": [
            (
                r"(<)(/?)(>)",
                bygroups(Punctuation, Punctuation, Punctuation),
            ),  # JSXFragment <>|</>
            (r"(<)([\w]+)(\.?)", bygroups(Punctuation, Name.Tag, Punctuation), "tag"),
            (
                r"(<)(/)([\w]+)(>)",
                bygroups(Punctuation, Punctuation, Name.Tag, Punctuation),
            ),
            (
                r"(<)(/)([\w]+)",
                bygroups(Punctuation, Punctuation, Name.Tag),
                "fragment",
            ),  # Same for React.Context
        ],
        "tag": [
            (r"\s+", Text),
            (r"([\w]+\s*)(=)(\s*)", bygroups(Name.Attribute, Operator, Text), "attr"),
            (r"[{}]+", Punctuation),
            (r"[\w\.]+", Name.Attribute),
            (r"(/?)(\s*)(>)", bygroups(Punctuation, Text, Punctuation), "#pop"),
        ],
        "fragment": [
            (r"(.)([\w]+)", bygroups(Punctuation, Name.Attribute)),
            (r"(>)", bygroups(Punctuation), "#pop"),
        ],
        "attr": [
            ("{", Punctuation, "expression"),
            ('".*?"', String, "#pop"),
            ("'.*?'", String, "#pop"),
            default("#pop"),
        ],
        "expression": [
            ("{", Punctuation, "#push"),
            ("}", Punctuation, "#pop"),
            include("root"),
        ],
    }
)
TOKENS["root"].insert(0, include("jsx"))


class JsxLexer(JavascriptLexer):
    name = "react"
    aliases = ["jsx", "react"]
    filenames = ["*.jsx", "*.react"]
    mimetypes = ["text/jsx", "text/typescript-jsx"]

    flags = re.MULTILINE | re.DOTALL | re.UNICODE

    tokens = TOKENS

==> ts-lexer.py <==
# -*- coding: utf-8 -*-
"""
    pygments.lexers.javascript
    ~~~~~~~~~~~~~~~~~~~~~~~~~~

    Lexers for JavaScript and related languages.

    :copyright: Copyright 2006-2019 by the Pygments team, see AUTHORS.
    :license: BSD, see LICENSE for details.
"""

import re

from pygments.lexer import RegexLexer, include, bygroups, default, using, \
    this, words, combined
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Other
from pygments.util import get_bool_opt
import pygments.unistring as uni

__all__ = ['JavascriptLexer', 'TypeScriptLexer']

JS_IDENT_START = ('(?:[$_' + uni.combine('Lu', 'Ll', 'Lt', 'Lm', 'Lo', 'Nl') +
                  ']|\\\\u[a-fA-F0-9]{4})')
JS_IDENT_PART = ('(?:[$' + uni.combine('Lu', 'Ll', 'Lt', 'Lm', 'Lo', 'Nl',
                                       'Mn', 'Mc', 'Nd', 'Pc') +
                 u'\u200c\u200d]|\\\\u[a-fA-F0-9]{4})')
JS_IDENT = JS_IDENT_START + '(?:' + JS_IDENT_PART + ')*'


class JavascriptLexer(RegexLexer):
    """
    For JavaScript source code.
    """

    name = 'JavaScript'
    aliases = ['js', 'javascript']
    filenames = ['*.js', '*.jsm', '*.mjs']
    mimetypes = ['application/javascript', 'application/x-javascript',
                 'text/x-javascript', 'text/javascript']

    flags = re.DOTALL | re.UNICODE | re.MULTILINE

    tokens = {
        'commentsandwhitespace': [
            (r'\s+', Text),
            (r'<!--', Comment),
            (r'//.*?\n', Comment.Single),
            (r'/\*.*?\*/', Comment.Multiline)
        ],
        'slashstartsregex': [
            include('commentsandwhitespace'),
            (r'/(\\.|[^[/\\\n]|\[(\\.|[^\]\\\n])*])+/'
             r'([gimuy]+\b|\B)', String.Regex, '#pop'),
            (r'(?=/)', Text, ('#pop', 'badregex')),
            default('#pop')
        ],
        'badregex': [
            (r'\n', Text, '#pop')
        ],
        'root': [
            (r'\A#! ?/.*?\n', Comment.Hashbang),  # recognized by node.js
            (r'^(?=\s|/|<!--)', Text, 'slashstartsregex'),
            include('commentsandwhitespace'),
            (r'(\.\d+|[0-9]+\.[0-9]*)([eE][-+]?[0-9]+)?', Number.Float),
            (r'0[bB][01]+', Number.Bin),
            (r'0[oO][0-7]+', Number.Oct),
            (r'0[xX][0-9a-fA-F]+', Number.Hex),
            (r'[0-9]+', Number.Integer),
            (r'\.\.\.|=>', Punctuation),
            (r'\+\+|--|~|&&|\?|:|\|\||\\(?=\n)|'
             r'(<<|>>>?|==?|!=?|[-<>+*%&|^/])=?', Operator, 'slashstartsregex'),
            (r'[{(\[;,]', Punctuation, 'slashstartsregex'),
            (r'[})\].]', Punctuation),
            (r'(for|in|while|do|break|return|continue|switch|case|default|if|else|'
             r'throw|try|catch|finally|new|delete|typeof|instanceof|void|yield|'
             r'this|of)\b', Keyword, 'slashstartsregex'),
            (r'(var|let|with|function)\b', Keyword.Declaration, 'slashstartsregex'),
            (r'(abstract|boolean|byte|char|class|const|debugger|double|enum|export|'
             r'extends|final|float|goto|implements|import|int|interface|long|native|'
             r'package|private|protected|public|short|static|super|synchronized|throws|'
             r'transient|volatile)\b', Keyword.Reserved),
            (r'(true|false|null|NaN|Infinity|undefined)\b', Keyword.Constant),
            (r'(Array|Boolean|Date|Error|Function|Math|netscape|'
             r'Number|Object|Packages|RegExp|String|Promise|Proxy|sun|decodeURI|'
             r'decodeURIComponent|encodeURI|encodeURIComponent|'
             r'Error|eval|isFinite|isNaN|isSafeInteger|parseFloat|parseInt|'
             r'document|this|window)\b', Name.Builtin),
            (JS_IDENT, Name.Other),
            (r'"(\\\\|\\"|[^"])*"', String.Double),
            (r"'(\\\\|\\'|[^'])*'", String.Single),
            (r'`', String.Backtick, 'interp'),
        ],
        'interp': [
            (r'`', String.Backtick, '#pop'),
            (r'\\\\', String.Backtick),
            (r'\\`', String.Backtick),
            (r'\$\{', String.Interpol, 'interp-inside'),
            (r'\$', String.Backtick),
            (r'[^`\\$]+', String.Backtick),
        ],
        'interp-inside': [
            # TODO: should this include single-line comments and allow nesting strings?
            (r'\}', String.Interpol, '#pop'),
            include('root'),
        ],
        # (\\\\|\\`|[^`])*`', String.Backtick),
    }



class TypeScriptLexer(RegexLexer):
    """
    For `TypeScript <http://typescriptlang.org/>`_ source code.

    .. versionadded:: 1.6
    """

    name = 'TypeScript'
    aliases = ['ts', 'typescript']
    filenames = ['*.ts', '*.tsx']
    mimetypes = ['text/x-typescript']

    flags = re.DOTALL | re.MULTILINE

    # Higher priority than the TypoScriptLexer, as TypeScript is far more
    # common these days
    priority = 0.5

    tokens = {
        'commentsandwhitespace': [
            (r'\s+', Text),
            (r'<!--', Comment),
            (r'//.*?\n', Comment.Single),
            (r'/\*.*?\*/', Comment.Multiline)
        ],
        'slashstartsregex': [
            include('commentsandwhitespace'),
            (r'/(\\.|[^[/\\\n]|\[(\\.|[^\]\\\n])*])+/'
             r'([gim]+\b|\B)', String.Regex, '#pop'),
            (r'(?=/)', Text, ('#pop', 'badregex')),
            default('#pop')
        ],
        'badregex': [
            (r'\n', Text, '#pop')
        ],
        'root': [
            (r'^(?=\s|/|<!--)', Text, 'slashstartsregex'),
            include('commentsandwhitespace'),
            (r'\+\+|--|~|&&|\?|:|\|\||\\(?=\n)|'
             r'(<<|>>>?|==?|!=?|[-<>+*%&|^/])=?', Operator, 'slashstartsregex'),
            (r'[{(\[;,]', Punctuation, 'slashstartsregex'),
            (r'[})\].]', Punctuation),
            (r'(for|in|while|do|break|return|continue|switch|case|default|if|else|'
             r'throw|try|catch|finally|new|delete|typeof|instanceof|void|of|'
             r'this)\b', Keyword, 'slashstartsregex'),
            (r'(type )\b', Keyword.Declaration, 'slashstartsregex'),
            (r'(var|let|with|function)\b', Keyword.Declaration, 'slashstartsregex'),
            (r'(abstract|boolean|byte|char|class|const|debugger|double|enum|export|'
             r'extends|final|float|goto|implements|import|int|interface|long|native|'
             r'package|private|protected|public|short|static|super|synchronized|throws|'
             r'transient|volatile)\b', Keyword.Reserved),
            (r'(true|false|null|NaN|Infinity|undefined)\b', Keyword.Constant),
            (r'(Array|Boolean|Date|Error|Function|Math|netscape|'
             r'Number|Object|Packages|RegExp|String|sun|decodeURI|'
             r'decodeURIComponent|encodeURI|encodeURIComponent|'
             r'Error|eval|isFinite|isNaN|parseFloat|parseInt|document|this|'
             r'window)\b', Name.Builtin),
            # Match stuff like: module name {...}
            (r'\b(module)(\s*)(\s*[\w?.$][\w?.$]*)(\s*)',
             bygroups(Keyword.Reserved, Text, Name.Other, Text), 'slashstartsregex'),
            # Match variable type keywords
            (r'\b(string|bool|number)\b', Keyword.Type),
            # Match stuff like: constructor
            (r'\b(constructor|declare|interface|as|AS)\b', Keyword.Reserved),
            # Match stuff like: super(argument, list)
            (r'(super)(\s*)(\([\w,?.$\s]+\s*\))',
             bygroups(Keyword.Reserved, Text), 'slashstartsregex'),
            # Match stuff like: function() {...}
            (r'([a-zA-Z_?.$][\w?.$]*)\(\) \{', Name.Other, 'slashstartsregex'),
            # Match stuff like: (function: return type)
            (r'([\w?.$][\w?.$]*)(\s*:\s*)([\w?.$][\w?.$]*)',
             bygroups(Name.Other, Text, Keyword.Type)),
            (r'[$a-zA-Z_]\w*', Name.Other),
            (r'[0-9][0-9]*\.[0-9]+([eE][0-9]+)?[fd]?', Number.Float),
            (r'0x[0-9a-fA-F]+', Number.Hex),
            (r'[0-9]+', Number.Integer),
            (r'"(\\\\|\\"|[^"])*"', String.Double),
            (r"'(\\\\|\\'|[^'])*'", String.Single),
            (r'`', String.Backtick, 'interp'),
            # Match stuff like: Decorators
            (r'@\w+', Keyword.Declaration),
        ],

        # The 'interp*' rules match those in JavascriptLexer. Changes made
        # there should be reflected here as well.
        'interp': [
            (r'`', String.Backtick, '#pop'),
            (r'\\\\', String.Backtick),
            (r'\\`', String.Backtick),
            (r'\$\{', String.Interpol, 'interp-inside'),
            (r'\$', String.Backtick),
            (r'[^`\\$]+', String.Backtick),
        ],
        'interp-inside': [
            # TODO: should this include single-line comments and allow nesting strings?
            (r'\}', String.Interpol, '#pop'),
            include('root'),
        ],
    }


